Co-evolving Graph Reasoning Network for Emotion-Cause Pair Extraction

Emotion-Cause Pair Extraction (ECPE) aims to extract all emotion clauses and their corresponding cause clauses from a document. Existing approaches tackle this task through multi-task learning (MTL) framework in which the two subtasks provide indicative clues for ECPE. However, the previous MTL framework considers only one round of multi-task reasoning and ignores the reverse feedbacks from ECPE to the subtasks. Besides, its multi-task reasoning only relies on semantics-level interactions, which cannot capture the explicit dependencies, and both the encoder sharing and multi-task hidden states concatenations can hardly capture the causalities. To solve these issues, we first put forward a new MTL framework based on Co-evolving Reasoning. It (1) models the bidirectional feedbacks between ECPE and its subtasks; (2) allows the three tasks to evolve together and prompt each other recurrently; (3) integrates prediction-level interactions to capture explicit dependencies. Then we propose a novel multi-task relational graph (MRG) to sufficiently exploit the causal relations. Finally, we propose a Co-evolving Graph Reasoning Network (CGR-Net) that implements our MTL framework and conducts Co-evolving Reasoning on MRG. Experimental results show that our model achieves new state-of-the-art performance, and further analysis confirms the advantages of our method.

==> ablat_cell.py <==
# -*- coding: utf-8 -*-

 
name_list = ['MixATIS', 'MixSNIPS']





import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
labels=['ECPE', 'EE', 'CE']
data = pd.DataFrame({'CGR-Net': [76.48, 87.75, 78.75], 'w/o PredInt': [74.66,86.16,77.10], \
    'w/o RLGT': [73.73, 84.01, 75.72], 'w/o NLST': [74.25, 85.08, 76.75]},
                    index=labels)

x = np.arange(len(labels))
x = np.array([5,11, 17])  # the label locations
width = 1.2  # the width of the bars

fig, ax = plt.subplots(figsize=(8,6))
rects1 = ax.bar(x - 3 * width/2, data['CGR-Net'], width, label='CGR-Net', fc = 'coral')
rects2 = ax.bar(x - 1 * width/2, data['w/o PredInt'], width, label='w/o PredInt', fc = 'lightskyblue')
rects3 = ax.bar(x + width/2, data['w/o RLGT'], width, label='w/o RLGT', fc = 'yellowgreen')
rects4 = ax.bar(x + 3 * width/2, data['w/o NLST'], width, label='Rw/o NLSTF', fc = 'g')
# Add some text for labels, title and custom x-axis tick labels, etc.
ax.set_ylabel('F1')
#ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(70, 90))
ax.set_xticklabels(labels)
ax.legend()

def autolabel(rects):
    """Attach a text label above each bar in *rects*, displaying its height."""
    for rect in rects:
        height = rect.get_height()
        ax.annotate('{}'.format(height),
                    xy=(rect.get_x() + rect.get_width() / 2, height),
                    xytext=(0, 2),  # 3 points vertical offset
                    textcoords="offset points",
                    ha='center', va='bottom')


autolabel(rects1)
autolabel(rects2)
autolabel(rects3)
autolabel(rects4)


#fig.tight_layout()

#plt.show()
plt.savefig('cell_ablat.png', dpi=400)

'''
width= 1
for i in range(len(x)):
    x[i] = x[i] - 2.5 * width 
plt.bar(x, num_list1, width=width, label='ReLa-Net',fc = 'g')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list2, width=width, label='GL-GIN',fc = 'yellowgreen')


for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list3, width=width, label='AGIF',fc = 'dodgerblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list4, width=width, label='RoBERTa+AGIF',fc = 'royalblue')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list5, width=width, label='RoBERTa+GL-GIN',fc = 'coral')

for i in range(len(x)):
    x[i] = x[i] + width
plt.bar(x, num_list6, width=width, label='RoBERTa+ReLa-Net',fc = 'r')

ax.set_ylabel('Scores')
ax.set_title('Scores by group and gender')
ax.set_xticks(x)
ax.set(ylim=(300, 370))
ax.set_xticklabels(labels)

plt.legend()
plt.show()
plt.savefig('roberta.png', dpi=400)

'''

